On exceptional collections of line bundles on weak del Pezzo surfaces

We study full exceptional collections of line bundles on surfaces. We prove that any full strong exceptional collection of line bundles on a weak del Pezzo surface of degree $\ge 3$ is an augmentation in the sense of L.Hille and M.Perling, while for some weak del Pezzo surfaces of degree $2$ the above is not true. We classify smooth projective surfaces possessing a cyclic strong exceptional collection of line bundles of maximal length: we prove that they are weak del Pezzo surfaces and find all types of weak del Pezzo surfaces admitting such a collection. We find simple criteria of exceptionality/strong exceptionality for collections of line bundles on weak del Pezzo surfaces.

==> anc/readme.txt <==
The RAR file and the 7Z file with the same filename have identical content; we provide these two versions for the reader's convenience. We do not provide ZIP files because arXiv automatically unpacks them and replaces all blanks with underlines. If your computer cannot unpack RAR or 7Z files, download and install 7-Zip from http://www.7-zip.org/ 
